Gaia transients in galactic nuclei

The high spatial resolution and precise astrometry and photometry of the Gaia mission should make it particularly apt at discovering and resolving transients occurring in, or near, the centres of galaxies. Indeed, some nuclear transients are reported by the Gaia Science Alerts (GSA) team, but not a single confirmed Tidal Disruption Event has been published. In order to explore the sensitivity of GSA, we performed an independent and systematic search for nuclear transients using Gaia observations. Our transient search is driven from an input galaxy catalogue (derived from the Sloan Digital Sky Survey Release 12). We present a candidate detection metric which is independent from the existing GSA methodology, to see if Gaia Alerts are biased against the discovery of nuclear transients, and in particular which steps may have an impact. Our technique does require significant manual vetting of candidates, making implementation in the GSA system impractical for daily operations, although it could be run weekly, which for month-to-year long transients would make a scientifically valuable addition. Our search yielded ~480 nuclear transients, 5 of which were alerted and published by GSA. The list of (in some cases ongoing) transients includes candidates for events related to enhanced accretion onto a super-massive black hole and TDEs. An implementation of the detection methodology and criteria used in this paper as an extension of GSA could open up the possibility for Gaia to fulfil the role as a main tool to find transient nuclear activity as predicted in the literature.

==> anc/Table2_full.txt <==
# GNT_ID SDSS_galaxy_ID RA Dec. SDSS_r_band SDSS_r_band_error Gaia_G_band Gaia_G_band_error Gaia_G_band_peak Gaia_G_band_peak_error JD_peak gamma eta SDSS_class SDSS_redshift SDSS_redshift_error
GNTJ000121.47-001140.29 SDSSJ000121.47-001140.32 0.33945 -0.19453 19.63 0.02 19.89 0.08 19.33 0.01 1576.45 -2.05 0.23 GALAXY 0.46152 0.00035
GNTJ000426.46+160346.13 SDSSJ000426.46+160346.13 1.11023 16.06281 16.72 0.00 19.06 0.14 18.13 0.06 1767.73 -1.86 0.50 GALAXY 0.06310 0.00002
GNTJ000555.83+101247.39 SDSSJ000555.83+101247.40 1.48264 10.21317 18.35 0.01 19.89 0.06 19.37 0.01 1737.00 -2.83 1.03   
GNTJ000725.02+293235.77 SDSSJ000725.03+293235.71 1.85426 29.54327 16.87 0.01 20.09 0.12 19.44 0.04 1738.76 -1.51 0.71   
GNTJ001019.55+025340.28 SDSSJ001019.55+025340.34 2.58145 2.89452 19.00 0.01 19.19 0.09 18.80 0.03 1764.73 -1.04 0.34 QSO 0.58875 0.00011
GNTJ001019.96-061705.76 SDSSJ001019.96-061705.73 2.58316 -6.28493 15.74 0.00 17.81 0.13 16.97 0.03 1577.63 -1.44 1.04   
GNTJ001136.33+344830.93 SDSSJ001136.33+344830.90 2.90136 34.80859 19.17 0.02 19.57 0.09 19.11 0.01 1611.40 -0.84 0.77   
GNTJ001442.26-010907.08 SDSSJ001442.27-010907.12 3.67610 -1.15197 19.24 0.02 20.53 0.09 20.10 0.06 1714.49 -1.83 1.55   
GNTJ001645.72+105213.09 SDSSJ001645.72+105213.03 4.19049 10.87030 19.04 0.02 20.46 0.07 19.80 0.08 1736.42 -1.55 0.32   
GNTJ001917.85-064513.46 SDSSJ001917.85-064513.45 4.82437 -6.75374 17.81 0.01 19.45 0.10 19.13 0.10 1734.73 -0.91 0.78   
GNTJ002026.66+334607.55 SDSSJ002026.66+334607.56 5.11107 33.76876 16.71 0.01 19.30 0.16 18.60 0.05 1896.72 -2.07 0.84 GALAXY 0.12362 0.00002
GNTJ002150.03+282847.03 SDSSJ002150.03+282847.03 5.45845 28.47973 16.94 0.01 19.23 0.06 18.95 0.08 1575.18 -1.48 1.75   
GNTJ002326.09+282112.86 SDSSJ002326.10+282112.81 5.85873 28.35357 17.81 0.01 19.29 0.14 18.34 0.01 1897.97 -1.57 0.13 QSO 0.24262 0.00003
GNTJ002422.24+063051.18 SDSSJ002422.24+063051.16 6.09266 6.51422 18.98 0.02 20.17 0.18 19.42 0.02 1716.92 -2.00 0.85   
GNTJ002606.38+171223.03 SDSSJ002606.38+171223.02 6.52660 17.20640 18.16 0.01 20.01 0.07 19.39 0.18 1618.59 -2.69 1.38   
GNTJ002632.64+223812.21 SDSSJ002632.64+223812.23 6.63600 22.63673 19.01 0.03 20.80 0.15 20.30 0.05 1720.75 -1.06 0.87   
GNTJ002704.20+165209.38 SDSSJ002704.19+165209.41 6.76748 16.86927 18.92 0.01 20.31 0.15 19.77 0.10 1618.84 -1.44 0.59   
GNTJ002742.67-003858.23 SDSSJ002742.67-003858.19 6.92781 -0.64951 18.13 0.01 19.78 0.08 19.46 0.06 1734.74 -1.74 1.89 GALAXY 0.19383 0.00003
GNTJ002820.77+302923.51 SDSSJ002820.76+302923.54 7.08653 30.48986 19.57 0.02 20.56 0.08 20.00 0.08 1737.94 -2.27 1.08   
GNTJ002941.57+113545.79 SDSSJ002941.57+113545.80 7.42320 11.59605 19.14 0.02 20.75 0.10 20.12 0.07 1900.49 -2.05 0.45   
GNTJ002957.05+325337.27 SDSSJ002957.05+325337.27 7.48772 32.89369 14.91 0.00 17.27 0.14 16.52 0.04 1627.41 -2.24 1.57   
GNTJ003217.08+185256.15 SDSSJ003217.09+185256.11 8.07118 18.88226 19.64 0.03 20.35 0.08 19.71 0.08 1919.74 -1.49 0.31 QSO 0.53067 0.00004
GNTJ003249.68+165203.52 SDSSJ003249.68+165203.50 8.20699 16.86764 19.11 0.02 20.09 0.20 19.36 0.03 1736.18 -1.47 0.33   
GNTJ003404.25+150431.03 SDSSJ003404.25+150431.01 8.51770 15.07529 19.83 0.02 20.79 0.07 20.30 0.09 1920.74 -1.80 1.52   
GNTJ003544.72+090800.96 SDSSJ003544.73+090800.91 8.93634 9.13360 19.91 0.02 20.75 0.14 19.62 0.05 1901.06 -2.56 0.56   
GNTJ003643.62+330622.42 SDSSJ003643.61+330622.52 9.18173 33.10623 16.92 0.01 19.88 0.13 19.13 0.03 1737.69 -2.42 0.97   
GNTJ003719.16+261312.23 SDSSJ003719.16+261312.29 9.32982 26.22006 16.47 0.00 18.73 0.10 18.01 0.02 1899.73 -1.96 1.16 GALAXY 0.14767 0.00002
GNTJ003745.79+125559.97 SDSSJ003745.80+125559.98 9.44080 12.93332 18.14 0.01 19.54 0.15 18.94 0.04 1921.24 -1.39 0.46   
GNTJ003841.61+263935.44 SDSSJ003841.61+263935.37 9.67338 26.65984 18.61 0.01 20.14 0.06 19.70 0.12 1917.23 -2.17 1.19   
GNTJ004013.43+134153.62 SDSSJ004013.43+134153.62 10.05596 13.69823 19.06 0.02 20.44 0.15 19.36 0.03 1901.24 -2.45 1.51   
GNTJ004019.68+263337.41 SDSSJ004019.68+263337.33 10.08200 26.56039 19.84 0.03 20.13 0.07 19.73 0.04 1722.43 -1.38 1.04   
GNTJ004045.64+393722.30 SDSSJ004045.65+393722.36 10.19018 39.62286 16.99 0.00 19.10 0.10 18.62 0.06 1913.22 -1.52 1.39   
GNTJ004154.66+084345.33 SDSSJ004154.66+084345.37 10.47776 8.72926 19.39 0.02 19.80 0.09 19.38 0.05 1578.12 -1.36 0.45   
GNTJ004208.14-030513.86 SDSSJ004208.15-030513.96 10.53393 -3.08718 19.94 0.03 20.76 0.14 19.91 0.03 1902.32 -1.70 1.21   
GNTJ004244.39+294134.73 SDSSJ004244.40+294134.72 10.68496 29.69298 19.07 0.02 20.67 0.11 20.05 0.05 1723.18 -1.36 0.32 QSO 0.30643 0.00003
GNTJ004434.10+240237.63 SDSSJ004434.11+240237.57 11.14209 24.04379 19.60 0.02 20.52 0.06 19.92 0.20 1627.34 -2.67 1.93   
GNTJ004642.18+092504.03 SDSSJ004642.18+092503.94 11.67573 9.41779 19.56 0.02 19.76 0.05 19.34 0.03 1901.99 -1.44 0.81   
GNTJ005446.69+002300.60 SDSSJ005446.69+002300.60 13.69454 0.38350 18.58 0.01 20.37 0.14 18.99 0.03 1716.91 -3.08 1.20   
GNTJ005449.05+075105.35 SDSSJ005449.05+075105.31 13.70436 7.85149 17.80 0.01 19.78 0.23 19.06 0.03 1733.67 -1.12 0.31   
GNTJ005950.19+143648.25 SDSSJ005950.19+143648.25 14.95912 14.61340 18.81 0.01 19.69 0.09 19.17 0.03 1721.42 -1.24 0.67 QSO 0.18732 0.00003
GNTJ010254.55+101255.00 SDSSJ010254.54+101255.06 15.72727 10.21528 18.74 0.01 19.52 0.08 19.02 0.09 1626.92 -1.07 0.42   
GNTJ010438.26+080051.47 SDSSJ010438.26+080051.41 16.15941 8.01430 18.90 0.01 19.81 0.22 19.03 0.03 1732.74 -1.69 1.59   
GNTJ010458.56-100558.83 SDSSJ010458.55-100558.79 16.24400 -10.09967 19.48 0.02 19.51 0.03 19.13 0.05 1904.25 -3.02 1.31   
GNTJ010550.59+162212.44 SDSSJ010550.59+162212.46 16.46078 16.37012 18.89 0.02 20.46 0.10 18.65 0.03 1628.60 -2.58 1.45   
GNTJ010722.54+060141.36 SDSSJ010722.54+060141.34 16.84390 6.02816 19.11 0.01 20.14 0.08 19.58 0.04 1904.07 -1.59 0.98   
GNTJ011004.37+240732.48 SDSSJ011004.38+240732.46 17.51821 24.12569 18.80 0.01 20.20 0.07 19.83 0.11 1915.99 -2.15 1.55   
GNTJ011237.94+342942.30 SDSSJ011237.95+342942.34 18.15810 34.49508 18.08 0.01 19.71 0.08 19.35 0.03 1904.22 -1.41 0.91   
GNTJ011430.24+000421.01 SDSSJ011430.24+000420.95 18.62601 0.07250 19.50 0.02 20.21 0.14 19.66 0.06 1905.00 -1.26 0.21 QSO 0.45488 0.00007
GNTJ011625.98-094119.97 SDSSJ011625.99-094120.06 19.10826 -9.68888 17.92 0.01 19.78 0.06 19.07 0.04 1905.00 -3.51 0.70   
GNTJ012318.14+431624.78 SDSSJ012318.14+431624.76 20.82559 43.27355 19.39 0.02 20.64 0.18 19.91 0.10 1827.45 -1.21 0.23   
GNTJ012404.63-020908.81 SDSSJ012404.62-020908.87 21.01929 -2.15245 19.86 0.02 20.36 0.25 19.82 0.10 1718.48 -0.28 0.22   
GNTJ013142.74+121709.27 SDSSJ013142.74+121709.30 22.92808 12.28591 18.10 0.01 19.05 0.09 18.61 0.05 1616.42 -0.80 0.59   
GNTJ013456.52-062530.34 SDSSJ013456.53-062530.37 23.73551 -6.42509 17.91 0.01 19.64 0.13 19.08 0.06 1630.11 -1.23 0.56   
GNTJ013529.84-091859.98 SDSSJ013529.84-091900.07 23.87432 -9.31666 16.56 0.00 19.04 0.13 18.43 0.03 1906.51 -1.41 1.48 GALAXY 0.10974 0.00002
GNTJ013743.61-045612.92 SDSSJ013743.62-045612.91 24.43169 -4.93692 18.39 0.01 20.02 0.15 19.40 0.08 1631.11 -0.63 0.51   
GNTJ013801.16+201014.13 SDSSJ013801.15+201014.15 24.50482 20.17059 18.33 0.01 20.39 0.41 19.75 0.10 1817.69 -0.18 0.30   
GNTJ014011.71+021954.01 SDSSJ014011.71+021953.96 25.04877 2.33167 19.12 0.01 19.89 0.49 19.33 0.09 1723.73 -0.04 0.26   
GNTJ014019.06-092110.50 SDSSJ014019.06-092110.45 25.07940 -9.35292 16.16 0.00 18.98 0.09 18.52 0.07 1631.44 -1.35 0.62 QSO 0.13477 0.00008
GNTJ014059.52+152343.35 SDSSJ014059.52+152343.30 25.24798 15.39538 19.06 0.01 19.41 0.31 18.85 0.03 1805.18 -0.41 0.22   
GNTJ014153.98+010505.48 SDSSJ014153.98+010505.37 25.47490 1.08485 16.03 0.00 18.33 0.17 17.68 0.05 1922.25 -1.56 0.66 GALAXY 0.10127 0.00002
GNTJ014159.61+192709.43 SDSSJ014159.61+192709.58 25.49839 19.45262 18.71 0.02 19.92 0.05 19.55 0.08 1632.17 -1.14 0.92   
GNTJ014613.52-042640.22 SDSSJ014613.52-042640.27 26.55631 -4.44451 19.10 0.02 19.69 0.19 19.34 0.03 1765.39 -0.32 0.27   
GNTJ014648.79+082911.32 SDSSJ014648.80+082911.35 26.70328 8.48648 19.08 0.02 20.41 0.12 19.94 0.11 1908.74 -1.24 1.28   
GNTJ015607.06+092011.52 SDSSJ015607.05+092011.44 29.02941 9.33653 19.20 0.02 20.07 0.30 19.65 0.07 1816.00 -0.48 0.43   
GNTJ015804.75-005221.89 SDSSJ015804.75-005221.87 29.51980 -0.87275 18.08 0.01 19.63 0.32 16.01 0.01 1766.46 -0.26 0.14 GALAXY 0.08044 0.00001
GNTJ020256.31+121520.83 SDSSJ020256.31+121520.84 30.73462 12.25579 17.66 0.01 19.79 0.06 19.11 0.02 1769.39 -1.64 1.47   
GNTJ020300.70-084210.50 SDSSJ020300.70-084210.49 30.75293 -8.70292 17.28 0.01 20.03 0.08 19.55 0.10 1909.01 -1.37 0.75 QSO 0.21845 0.00002
GNTJ020815.51+052810.53 SDSSJ020815.52+052810.60 32.06464 5.46959 18.45 0.01 19.11 0.14 18.70 0.04 1768.14 -0.95 0.80   
GNTJ021642.89+015039.40 SDSSJ021642.89+015039.39 34.17872 1.84428 19.78 0.02 20.31 0.21 19.61 0.06 1920.01 -1.04 0.34   
GNTJ023550.18-021721.86 SDSSJ023550.18-021721.93 38.95909 -2.28941 17.32 0.01 19.78 0.11 19.25 0.05 1638.61 -1.28 1.10   
GNTJ023602.08-090001.01 SDSSJ023602.08-090001.00 39.00866 -9.00028 19.03 0.01 19.31 0.26 18.99 0.10 1639.87 -0.37 0.27 QSO 0.33562 0.00006
GNTJ023905.29-015135.11 SDSSJ023905.29-015135.13 39.77203 -1.85975 19.79 0.02 20.05 0.05 19.73 0.05 1638.69 -1.41 0.85   
GNTJ023946.41+283403.63 SDSSJ023946.40+283403.62 39.94335 28.56768 19.49 0.02 19.87 0.18 19.34 0.04 1802.19 -1.01 0.47   
GNTJ025514.27-040655.81 SDSSJ025514.27-040655.87 43.80945 -4.11550 18.42 0.01 18.76 0.53 17.83 0.02 1817.42 -0.71 0.23   
GNTJ025644.90+290752.65 SDSSJ025644.89+290752.60 44.18708 29.13129 19.70 0.02 20.12 0.08 19.35 0.02 1801.44 -1.74 0.35   
GNTJ030517.31+181752.99 SDSSJ030517.32+181753.04 46.32213 18.29805 19.65 0.02 19.96 0.18 19.26 0.03 1799.75 -1.21 0.46   
GNTJ033514.34+782934.01 SDSSJ033514.35+782934.03 53.80977 78.49278 18.73 0.02 20.18 0.07 19.73 0.03 1901.76 -1.41 0.76   
GNTJ033944.42-052848.55 SDSSJ033944.42-052848.43 54.93508 -5.48015 18.93 0.01 20.18 0.09 19.31 0.08 1795.24 -2.64 1.62 GALAXY 0.09987 0.00001
GNTJ034758.41+174947.34 SDSSJ034758.41+174947.29 56.99337 17.82982 19.49 0.02 20.27 0.09 19.69 0.01 1824.17 -1.03 0.25   
GNTJ035121.21+155529.98 SDSSJ035121.22+155529.96 57.83839 15.92499 20.00 0.02 19.95 0.07 19.61 0.05 1773.63 -1.40 1.09   
GNTJ035258.49-044831.87 SDSSJ035258.48-044832.03 58.24369 -4.80885 18.24 0.01 19.83 0.07 19.21 0.06 1768.62 -2.57 1.11   
GNTJ041005.09-062449.61 SDSSJ041005.09-062449.64 62.52120 -6.41378 16.80 0.00 18.87 0.08 18.52 0.02 1645.69 -1.71 1.68 GALAXY 0.07541 0.00002
GNTJ041754.72-035141.71 SDSSJ041754.73-035141.84 64.47802 -3.86159 18.41 0.01 20.24 0.10 19.56 0.06 1645.68 -2.16 1.08   
GNTJ042910.72-052040.28 SDSSJ042910.73-052040.25 67.29468 -5.34452 16.99 0.01 19.70 0.13 19.00 0.03 1769.86 -2.05 1.23   
GNTJ050242.06+150630.22 SDSSJ050242.06+150630.19 75.67525 15.10840 15.85 0.00 17.75 0.19 17.09 0.01 1777.87 -0.73 0.36   
GNTJ050739.42+145652.04 SDSSJ050739.42+145651.98 76.91426 14.94779 18.99 0.02 20.13 0.05 19.81 0.02 1778.37 -1.26 1.17   
GNTJ051527.49+011641.73 SDSSJ051527.50+011641.78 78.86455 1.27826 16.99 0.01 19.56 0.08 19.25 0.04 1647.68 -2.00 1.44   
GNTJ051711.29-055642.19 SDSSJ051711.29-055642.13 79.29704 -5.94505 18.60 0.01 19.33 0.08 18.82 0.03 1862.12 -0.79 0.45   
GNTJ053440.11-021455.34 SDSSJ053440.11-021455.38 83.66711 -2.24871 17.47 0.01 19.52 0.24 18.86 0.07 1862.19 -0.94 0.36   
GNTJ061457.96+452415.64 SDSSJ061457.96+452415.60 93.74150 45.40434 19.87 0.05 20.26 0.30 19.59 0.05 1795.53 -0.46 0.18   
GNTJ065131.20+652704.62 SDSSJ065131.20+652704.61 102.87999 65.45128 18.25 0.01 19.43 0.09 18.96 0.04 1871.92 -1.49 0.77   
GNTJ072051.72+392731.42 SDSSJ072051.72+392731.36 110.21549 39.45873 18.00 0.01 20.10 0.06 19.70 0.08 1835.74 -1.81 1.15   
GNTJ072300.92+400645.40 SDSSJ072300.93+400645.39 110.75383 40.11261 17.88 0.01 19.95 0.36 18.92 0.24 1866.16 -0.71 0.24   
GNTJ072929.04+163936.32 SDSSJ072929.04+163936.26 112.37101 16.66009 19.66 0.02 20.04 0.11 19.64 0.06 1884.89 -0.75 0.59   
GNTJ073442.35+453623.24 SDSSJ073442.36+453623.28 113.67647 45.60646 19.01 0.01 20.23 0.13 19.53 0.07 1644.64 -1.38 0.63   
GNTJ074116.21-004700.85 SDSSJ074116.21-004700.87 115.31756 -0.78357 18.08 0.01 19.69 0.06 19.10 0.06 1830.89 -1.70 0.65   
GNTJ074511.98+380911.30 SDSSJ074511.98+380911.32 116.29992 38.15314 17.80 0.01 19.94 0.09 19.18 0.02 1673.14 -1.62 0.20 QSO 0.23648 0.00011
GNTJ075038.62+445951.44 SDSSJ075038.62+445951.42 117.66090 44.99762 18.16 0.01 19.67 0.12 18.42 0.04 1645.06 -2.52 1.45   
GNTJ075058.45+123856.63 SDSSJ075058.45+123856.66 117.74355 12.64906 18.53 0.01 18.81 0.04 18.27 0.03 1652.83 -1.31 0.36   
GNTJ075417.42+075543.22 SDSSJ075417.42+075543.28 118.57259 7.92867 19.76 0.02 20.59 0.07 20.16 0.17 1653.91 -2.49 1.70   
GNTJ075547.67+255437.51 SDSSJ075547.67+255437.55 118.94864 25.91042 18.76 0.01 19.61 0.06 19.18 0.05 1887.65 -1.96 0.64   
GNTJ075806.51+085648.87 SDSSJ075806.51+085648.86 119.52713 8.94691 18.15 0.01 20.05 0.10 19.44 0.14 1885.63 -2.81 0.93   
GNTJ075848.46+344046.20 SDSSJ075848.47+344046.26 119.70191 34.67950 19.71 0.02 20.49 0.08 19.36 0.05 1836.91 -2.69 1.27   
GNTJ080115.97+110156.53 SDSSJ080115.97+110156.52 120.31653 11.03237 16.29 0.00 18.94 0.13 18.07 0.04 1834.15 -2.35 1.75 GALAXY 0.09595 0.00002
GNTJ080200.90+224142.17 SDSSJ080200.90+224142.19 120.50374 22.69505 18.06 0.01 19.78 0.17 18.94 0.02 1887.64 -1.44 0.29   
GNTJ080719.70+005708.45 SDSSJ080719.70+005708.40 121.83207 0.95235 17.73 0.01 18.62 0.05 18.18 0.03 1677.09 -1.46 0.36   
GNTJ080903.74+244624.83 SDSSJ080903.75+244624.82 122.26560 24.77356 19.29 0.02 20.49 0.13 19.10 0.04 1861.48 -1.96 0.51   
GNTJ081144.48+121944.79 SDSSJ081144.48+121944.78 122.93532 12.32911 18.32 0.01 18.75 0.07 18.04 0.05 1886.89 -1.50 0.49 QSO 0.27687 0.00002
GNTJ081152.11+252521.39 SDSSJ081152.11+252521.34 122.96711 25.42261 18.36 0.01 19.73 0.15 18.72 0.02 1651.07 -2.13 0.40   
GNTJ081353.38+530113.50 SDSSJ081353.38+530113.53 123.47240 53.02042 19.16 0.01 20.13 0.16 19.55 0.04 1839.25 -1.19 0.69 QSO 0.34260 0.00013
GNTJ081358.45-074128.25 SDSSJ081358.45-074128.22 123.49356 -7.69118 17.68 0.01 19.93 0.07 19.20 0.05 1831.63 -3.67 1.05   
GNTJ081422.67+293419.01 SDSSJ081422.67+293419.07 123.59444 29.57195 17.76 0.01 19.99 0.12 18.78 0.03 1862.23 -2.61 0.82 GALAXY 0.22516 0.00001
GNTJ081437.99+172208.32 SDSSJ081437.99+172208.31 123.65828 17.36898 17.77 0.01 19.63 0.19 18.87 0.02 1653.08 -1.74 1.35 GALAXY 0.17919 0.00004
GNTJ081806.89+501807.17 SDSSJ081806.89+501807.20 124.52871 50.30199 17.63 0.01 19.90 0.07 18.66 0.04 1670.30 -3.43 1.04   
GNTJ081945.08+280720.32 SDSSJ081945.08+280720.31 124.93785 28.12231 19.34 0.02 20.01 0.76 19.27 0.02 1889.47 -0.38 0.40   
GNTJ082050.48+472047.51 SDSSJ082050.48+472047.51 125.21033 47.34653 17.92 0.01 18.94 0.14 18.17 0.04 1892.73 -1.56 0.19 QSO 0.12898 0.00003
GNTJ082155.99+031540.48 SDSSJ082155.99+031540.48 125.48331 3.26125 18.09 0.01 19.92 0.09 19.13 0.07 1834.39 -2.95 1.31   
GNTJ082611.09+595144.75 SDSSJ082611.10+595144.75 126.54619 59.86243 18.78 0.01 19.67 0.18 19.24 0.06 1742.49 -0.29 0.21   
GNTJ082638.25+314957.57 SDSSJ082638.25+314957.56 126.65938 31.83266 19.19 0.01 20.47 0.09 19.98 0.13 1701.38 -0.97 0.49   
GNTJ082745.45+021006.41 SDSSJ082745.44+021006.40 126.93936 2.16845 17.99 0.01 18.74 0.05 18.18 0.02 1675.84 -1.44 0.44   
GNTJ083047.92+272844.22 SDSSJ083047.92+272844.16 127.69966 27.47895 19.23 0.01 20.29 0.12 19.76 0.04 1672.32 -0.84 0.34 QSO 0.40620 0.00013
GNTJ083310.42+154359.63 SDSSJ083310.41+154359.60 128.29341 15.73323 19.22 0.01 19.81 0.14 19.26 0.07 1673.58 -1.46 0.61   
GNTJ083324.33+515917.06 SDSSJ083324.34+515917.06 128.35138 51.98807 16.97 0.00 18.77 0.14 17.98 0.06 1697.62 -1.80 1.29 GALAXY 0.08170 0.00002
GNTJ083333.67+234943.57 SDSSJ083333.66+234943.55 128.39028 23.82877 18.80 0.01 19.00 0.10 18.42 0.02 1652.57 -1.05 0.18 GALAXY 0.79583 0.00026
GNTJ083407.47+134225.16 SDSSJ083407.46+134225.08 128.53112 13.70699 18.30 0.01 19.99 0.15 19.18 0.09 1836.65 -1.65 0.58   
GNTJ083524.54+330838.70 SDSSJ083524.54+330838.63 128.85224 33.14408 17.98 0.01 19.75 0.27 19.05 0.05 1650.14 -1.27 0.29   
GNTJ083532.63+141330.93 SDSSJ083532.63+141330.99 128.88595 14.22526 19.05 0.01 19.73 0.12 19.29 0.04 1836.97 -0.47 0.37 QSO 0.25374 0.00002
GNTJ083804.98+175020.18 SDSSJ083804.98+175020.17 129.52077 17.83894 18.50 0.01 19.99 0.12 19.39 0.11 1654.57 -1.52 0.91   
GNTJ083934.97+555309.77 SDSSJ083934.98+555309.78 129.89570 55.88605 18.82 0.02 20.29 0.12 19.73 0.08 1740.74 -1.42 0.88   
GNTJ084001.29+502944.99 SDSSJ084001.30+502944.99 130.00539 50.49583 17.89 0.01 18.71 0.21 18.07 0.02 1894.16 -1.02 0.39 QSO 0.27690 0.00004
GNTJ084157.98+052605.86 SDSSJ084157.98+052605.79 130.49159 5.43496 16.67 0.01 19.31 0.12 18.84 0.08 1887.88 -1.20 0.88 GALAXY 0.15631 0.00003
GNTJ084526.51+301701.04 SDSSJ084526.51+301701.02 131.36047 30.28362 19.59 0.02 20.80 0.05 20.49 0.13 1861.66 -1.63 2.37   
GNTJ084535.42+343920.84 SDSSJ084535.41+343920.74 131.39756 34.65579 17.65 0.01 20.03 0.11 19.18 0.05 1670.57 -1.19 0.84 GALAXY 0.20170 0.00002
GNTJ084609.70+353930.57 SDSSJ084609.69+353930.53 131.54041 35.65849 16.56 0.00 19.70 0.08 19.19 0.04 1862.73 -1.75 0.79 GALAXY 0.06095 0.00001
GNTJ084723.56+202417.85 SDSSJ084723.55+202417.81 131.84815 20.40496 18.17 0.01 19.55 0.08 19.03 0.09 1889.89 -1.37 0.45 QSO 0.32878 0.00005
GNTJ084733.46+245433.83 SDSSJ084733.46+245433.95 131.88943 24.90940 19.13 0.01 20.49 0.06 19.93 0.03 1890.47 -1.27 0.33   
GNTJ084851.95+420104.90 SDSSJ084851.94+420104.89 132.21644 42.01803 19.28 0.02 19.63 0.11 19.19 0.04 1839.99 -0.81 0.25 QSO 0.41915 0.00004
GNTJ085249.92+052723.88 SDSSJ085249.92+052723.88 133.20802 5.45663 17.82 0.01 19.66 0.11 19.08 0.06 1837.39 -1.56 1.36   
GNTJ085357.84+515700.40 SDSSJ085357.84+515700.44 133.49099 51.95011 19.32 0.02 19.76 0.11 18.66 0.02 1668.80 -1.88 0.42   
GNTJ085416.85+290331.51 SDSSJ085416.85+290331.56 133.57021 29.05875 17.49 0.01 19.55 0.10 18.59 0.17 1652.39 -2.64 1.47 GALAXY 0.08568 0.00003
GNTJ085434.65+111334.72 SDSSJ085434.66+111334.78 133.64439 11.22631 16.62 0.00 18.67 0.11 18.08 0.03 1856.97 -1.28 0.52 GALAXY 0.16719 0.00003
GNTJ085435.97+152015.06 SDSSJ085435.97+152015.03 133.64989 15.33752 18.71 0.01 19.94 0.09 19.54 0.07 1705.56 -1.51 1.28   
GNTJ085516.10+570128.57 SDSSJ085516.11+570128.58 133.81710 57.02460 17.93 0.01 19.88 0.27 19.22 0.04 1642.30 -0.62 0.43 QSO 0.14376 0.00003
GNTJ085554.28+005111.02 SDSSJ085554.27+005111.00 133.97615 0.85306 15.95 0.00 17.82 0.14 17.20 0.01 1837.21 -1.29 0.48 QSO 0.05247 0.00002
GNTJ085907.84+591114.01 SDSSJ085907.83+591114.03 134.78266 59.18722 19.49 0.02 20.55 0.48 19.58 0.05 1796.80 -0.25 0.19   
GNTJ090104.76+345524.23 SDSSJ090104.76+345524.16 135.26984 34.92340 19.02 0.01 20.30 0.25 19.60 0.05 1840.24 -0.90 0.36 QSO 0.56423 0.00005
GNTJ090323.77+054449.46 SDSSJ090323.78+054449.43 135.84906 5.74707 18.83 0.01 19.41 0.10 19.02 0.10 1889.13 -1.60 0.61 QSO 0.41303 0.00004
GNTJ090714.85+300006.68 SDSSJ090714.84+300006.63 136.81186 30.00186 18.67 0.01 19.30 0.31 18.89 0.05 1652.81 -0.32 0.13   
GNTJ090729.24+573558.24 SDSSJ090729.24+573558.28 136.87183 57.59951 17.88 0.01 18.91 0.14 18.27 0.07 1642.12 -1.85 1.77 GALAXY 0.04552 0.00002
GNTJ090807.30+230853.39 SDSSJ090807.29+230853.37 137.03040 23.14816 19.92 0.02 20.48 0.07 20.08 0.14 1859.41 -1.32 0.50   
GNTJ091003.25+460111.61 SDSSJ091003.26+460111.63 137.51356 46.01989 18.62 0.01 20.16 0.18 19.72 0.10 1668.38 -0.67 0.58   
GNTJ091320.78+511445.99 SDSSJ091320.78+511445.98 138.33658 51.24611 19.45 0.02 20.24 0.18 19.53 0.08 1739.25 -1.05 0.39   
GNTJ091340.95+621123.75 SDSSJ091340.94+621123.73 138.42061 62.18993 18.56 0.01 19.67 0.10 18.96 0.04 1572.80 -1.66 0.30   
GNTJ091423.57+605707.64 SDSSJ091423.56+605707.63 138.59822 60.95212 19.23 0.02 20.03 0.13 19.34 0.09 1867.92 -0.90 0.38   
GNTJ091537.06+441124.03 SDSSJ091537.07+441124.13 138.90441 44.19001 18.13 0.01 19.56 0.11 19.15 0.04 1863.99 -0.69 0.45   
GNTJ091627.60+465948.09 SDSSJ091627.60+465948.16 139.11499 46.99669 19.50 0.02 19.60 0.10 19.07 0.05 1668.06 -0.98 0.33   
GNTJ091632.81+090014.09 SDSSJ091632.81+090014.12 139.13671 9.00391 16.64 0.01 18.81 0.12 18.34 0.03 1659.65 -1.60 1.75 QSO 0.13100 0.00003
GNTJ091649.03+623234.20 SDSSJ091649.03+623234.18 139.20430 62.54283 17.72 0.01 18.77 0.08 18.34 0.05 1746.07 -1.29 0.62 QSO 0.19616 0.00004
GNTJ092151.38+530712.70 SDSSJ092151.39+530712.73 140.46409 53.12019 18.58 0.01 19.88 0.11 19.34 0.04 1698.36 -2.23 1.28   
GNTJ092334.70+281526.86 SDSSJ092334.70+281526.94 140.89458 28.25746 19.15 0.01 19.61 0.21 19.17 0.05 1860.16 -0.48 0.44 QSO 0.55306 0.00013
GNTJ092404.47+481922.76 SDSSJ092404.46+481922.83 141.01861 48.32299 18.76 0.01 20.11 0.10 19.27 0.06 1864.92 -2.66 1.24   
GNTJ092451.91+303242.50 SDSSJ092451.91+303242.54 141.21628 30.54514 19.68 0.02 20.57 0.36 19.88 0.08 1653.81 -0.25 0.34   
GNTJ092612.73+140826.09 SDSSJ092612.73+140826.16 141.55305 14.14058 18.49 0.01 20.08 0.10 19.67 0.05 1659.65 -1.76 1.20   
GNTJ092757.84+205904.05 SDSSJ092757.84+205904.08 141.99101 20.98446 19.01 0.01 18.92 0.09 18.51 0.07 1668.65 -1.07 0.62 QSO 0.48377 0.00009
GNTJ092802.04+500537.59 SDSSJ092802.04+500537.60 142.00851 50.09378 17.83 0.01 19.52 0.14 19.09 0.04 1645.30 -0.85 0.49 QSO 0.10223 0.00003
GNTJ094334.66+291656.29 SDSSJ094334.66+291656.34 145.89443 29.28230 16.56 0.01 20.05 0.22 19.49 0.06 1859.91 -0.82 0.46 GALAXY 0.11181 0.00002
GNTJ094534.53+460404.66 SDSSJ094534.54+460404.69 146.39389 46.06796 19.25 0.01 19.78 0.07 19.37 0.09 1738.50 -0.86 0.50   
GNTJ095201.09+683016.98 SDSSJ095201.10+683016.99 148.00456 68.50472 17.71 0.01 19.77 0.13 19.26 0.06 1869.25 -0.73 0.51 QSO 0.12459 0.00003
GNTJ095347.01+431557.84 SDSSJ095347.01+431557.82 148.44587 43.26607 18.80 0.01 19.58 0.47 18.90 0.06 1895.98 -0.15 0.15 QSO 0.23805 0.00002
GNTJ095638.02+211009.04 SDSSJ095638.02+211009.07 149.15842 21.16918 19.09 0.01 20.23 0.12 19.85 0.09 1844.41 -0.80 0.68   
GNTJ100036.45+511652.91 SDSSJ100036.44+511652.92 150.15186 51.28136 17.05 0.01 19.67 0.25 18.69 0.05 1665.55 -1.31 0.30 QSO 0.11668 0.00003
GNTJ100116.58+134219.26 SDSSJ100116.58+134219.26 150.31910 13.70535 18.12 0.01 19.48 0.08 19.07 0.03 1754.36 -1.07 0.37   
GNTJ100121.05+061559.06 SDSSJ100121.05+061558.98 150.33772 6.26641 17.65 0.01 18.24 0.11 17.76 0.02 1709.13 -1.09 0.34 QSO 0.16176 0.00004
GNTJ100220.18+450927.30 SDSSJ100220.18+450927.30 150.58410 45.15758 18.64 0.01 19.32 0.24 18.60 0.02 1648.80 -0.60 0.23 QSO 0.40089 0.00006
GNTJ100325.00+611124.10 SDSSJ100325.00+611124.07 150.85417 61.19003 18.76 0.01 20.72 0.12 19.97 0.04 1842.93 -0.75 0.22   
GNTJ100439.81+453405.95 SDSSJ100439.82+453406.08 151.16587 45.56832 16.18 0.00 18.51 0.16 17.61 0.04 1665.06 -0.95 0.52 GALAXY 0.06550 0.00002
GNTJ100443.32-022427.35 SDSSJ100443.32-022427.32 151.18049 -2.40760 19.31 0.02 20.25 0.07 19.63 0.06 1891.62 -2.58 1.17   
GNTJ100745.68+172202.19 SDSSJ100745.67+172202.19 151.94033 17.36728 18.58 0.01 18.64 0.12 18.25 0.02 1741.52 -0.95 0.77 QSO 0.25932 0.00006
GNTJ101307.70+030141.35 SDSSJ101307.71+030141.38 153.28210 3.02815 17.84 0.01 19.58 0.05 19.22 0.06 1742.53 -2.68 1.16   
GNTJ101331.03+401055.49 SDSSJ101331.03+401055.46 153.37928 40.18208 17.18 0.01 19.39 0.08 18.88 0.03 1652.30 -1.88 0.93 GALAXY 0.09146 0.00001
GNTJ101458.12+313931.71 SDSSJ101458.12+313931.70 153.74215 31.65881 17.65 0.01 19.16 0.10 18.83 0.01 1845.17 -1.09 1.04 QSO 0.11895 0.00003
GNTJ101506.04+520158.08 SDSSJ101506.04+520158.12 153.77518 52.03280 19.57 0.02 20.36 0.36 19.63 0.07 1865.18 -0.23 0.24   
GNTJ101553.80+163948.44 SDSSJ101553.81+163948.53 153.97419 16.66345 19.92 0.02 20.52 0.31 20.04 0.13 1894.13 -0.17 0.31   
GNTJ101933.06+244159.75 SDSSJ101933.05+244159.74 154.88774 24.69993 18.52 0.01 20.23 0.06 19.78 0.12 1846.41 -2.07 1.46   
GNTJ101938.99+423948.52 SDSSJ101938.99+423948.54 154.91244 42.66348 18.90 0.01 20.45 0.13 19.10 0.05 1750.58 -2.41 0.41   
GNTJ102707.45+602633.62 SDSSJ102707.45+602633.59 156.78105 60.44267 18.79 0.01 18.92 0.09 18.42 0.04 1640.62 -0.90 0.29 QSO 0.37016 0.00002
GNTJ102805.69+632308.16 SDSSJ102805.69+632308.19 157.02371 63.38560 19.57 0.02 20.81 0.34 20.07 0.06 1792.68 -0.36 0.27   
GNTJ102909.88+455436.72 SDSSJ102909.89+455436.72 157.29118 45.91020 19.69 0.02 20.53 0.23 19.71 0.06 1844.68 -0.71 0.31   
GNTJ103014.43+001237.05 SDSSJ103014.44+001236.99 157.56013 0.21029 18.31 0.01 19.90 0.13 19.44 0.07 1893.37 -1.42 1.64   
GNTJ103350.65+421516.55 SDSSJ103350.66+421516.55 158.46105 42.25460 18.79 0.01 20.18 0.09 19.75 0.07 1897.65 -1.52 1.13   
GNTJ103354.14+505902.66 SDSSJ103354.13+505902.70 158.47558 50.98407 18.96 0.02 19.64 0.12 19.24 0.06 1663.37 -0.95 0.58   
GNTJ103612.61+342302.80 SDSSJ103612.60+342302.71 159.05254 34.38411 18.74 0.01 20.34 0.09 19.54 0.05 1860.25 -2.84 1.27   
GNTJ103823.45+594415.05 SDSSJ103823.45+594415.08 159.59769 59.73751 19.88 0.03 19.91 0.10 19.39 0.08 1794.49 -1.24 0.45   
GNTJ103934.58+220236.96 SDSSJ103934.57+220236.95 159.89407 22.04360 18.32 0.01 19.92 0.11 19.47 0.04 1850.24 -1.23 0.78   
GNTJ104108.19+562000.32 SDSSJ104108.19+562000.31 160.28411 56.33342 18.34 0.01 19.42 0.06 18.82 0.04 1642.29 -1.23 0.24 QSO 0.23034 0.00002
GNTJ104311.33+401416.50 SDSSJ104311.32+401416.56 160.79719 40.23792 19.44 0.02 20.35 0.33 19.37 0.03 1897.90 -0.35 0.21   
GNTJ104620.67+385120.33 SDSSJ104620.67+385120.27 161.58613 38.85565 18.52 0.01 20.24 0.06 19.70 0.06 1861.43 -1.69 1.33   
GNTJ104947.46+514244.30 SDSSJ104947.46+514244.30 162.44774 51.71230 17.48 0.01 19.32 0.16 18.69 0.07 1899.23 -0.89 0.28   
GNTJ105100.65+655940.63 SDSSJ105100.65+655940.58 162.75271 65.99462 16.84 0.00 17.51 0.05 16.92 0.02 1732.74 -2.57 1.15 GALAXY 0.03250 0.00001
GNTJ105156.26+022546.10 SDSSJ105156.26+022546.03 162.98441 2.42947 19.31 0.02 20.26 0.09 19.88 0.05 1740.04 -1.28 0.68   
GNTJ105310.92+375408.26 SDSSJ105310.92+375408.29 163.29550 37.90230 18.71 0.01 20.60 0.07 20.10 0.19 1703.11 -2.07 1.29   
GNTJ105407.81-014715.61 SDSSJ105407.81-014715.61 163.53253 -1.78767 18.92 0.02 20.48 0.06 20.04 0.06 1712.30 -2.25 1.62   
GNTJ105449.93+101908.41 SDSSJ105449.93+101908.42 163.70803 10.31900 19.59 0.02 19.82 0.18 19.28 0.05 1895.70 -0.58 0.30   
GNTJ105526.96-220441.10 SDSSJ105526.96-220441.05 163.86233 -22.07808 19.45 0.02 19.86 0.24 19.03 0.07 1921.60 -1.26 0.91   
GNTJ105653.57-203206.03 SDSSJ105653.58-203206.08 164.22322 -20.53501 18.14 0.01 20.19 0.12 19.28 0.03 1892.61 -2.28 0.49   
GNTJ105714.86+295839.00 SDSSJ105714.86+295838.96 164.31190 29.97750 19.21 0.02 19.64 0.23 19.04 0.03 1737.02 -0.72 0.40   
GNTJ105907.75-000346.88 SDSSJ105907.75-000346.86 164.78231 -0.06302 16.38 0.00 18.83 0.06 18.53 0.05 1761.86 -1.16 0.91 GALAXY 0.07651 0.00001
GNTJ110203.07+622726.69 SDSSJ110203.07+622726.79 165.51281 62.45741 17.07 0.00 19.46 0.10 18.89 0.01 1900.99 -2.03 1.45 GALAXY 0.11940 0.00001
GNTJ110208.78+061114.45 SDSSJ110208.78+061114.51 165.53657 6.18735 17.63 0.01 19.39 0.09 18.95 0.07 1760.36 -1.60 1.74 GALAXY 0.10235 0.00003
GNTJ110223.37+120639.00 SDSSJ110223.37+120639.07 165.59738 12.11083 19.27 0.02 20.09 0.06 19.42 0.07 1709.37 -2.36 1.35   
GNTJ110342.06+045035.32 SDSSJ110342.07+045035.34 165.92527 4.84315 19.08 0.01 19.92 0.20 19.41 0.06 1760.78 -0.97 0.33 QSO 0.37342 0.00004
GNTJ110704.61+445614.85 SDSSJ110704.61+445614.78 166.76920 44.93746 19.89 0.03 20.26 0.30 19.58 0.13 1846.68 -0.44 0.17   
GNTJ110710.63-004205.45 SDSSJ110710.63-004205.44 166.79431 -0.70151 17.90 0.01 20.10 0.12 19.53 0.04 1573.00 -2.11 1.34   
GNTJ111607.84+521355.68 SDSSJ111607.85+521355.61 169.03268 52.23213 17.95 0.01 18.58 0.04 18.21 0.02 1660.80 -2.00 0.47 QSO 0.18098 0.00003
GNTJ112053.52+490830.05 SDSSJ112053.52+490830.05 170.22300 49.14168 19.55 0.02 20.66 0.10 20.26 0.13 1646.36 -1.53 1.09   
GNTJ112212.71+073239.62 SDSSJ112212.71+073239.66 170.55296 7.54434 17.24 0.01 19.44 0.04 18.56 0.05 1737.78 -2.38 1.20 GALAXY 0.09413 0.00002
GNTJ112230.11+254602.20 SDSSJ112230.11+254602.21 170.62546 25.76728 18.85 0.01 19.10 0.05 18.76 0.03 1756.77 -1.69 1.20 QSO 0.32939 0.00004
GNTJ112655.74+464213.57 SDSSJ112655.75+464213.60 171.73224 46.70377 19.23 0.02 20.47 0.10 19.71 0.01 1847.50 -1.46 0.31   
GNTJ113152.98+295944.87 SDSSJ113152.98+295944.84 172.97075 29.99580 18.45 0.01 19.07 0.19 18.29 0.02 1756.26 -0.80 0.39   
GNTJ113515.28+274834.76 SDSSJ113515.29+274834.79 173.81367 27.80966 17.58 0.01 19.88 0.07 19.43 0.04 1577.85 -0.82 0.37 QSO 0.21279 0.00010
GNTJ113647.14+622054.78 SDSSJ113647.14+622054.74 174.19641 62.34855 18.63 0.01 20.33 0.07 19.71 0.13 1637.86 -2.18 1.36   
GNTJ114149.72+502555.91 SDSSJ114149.73+502555.99 175.45718 50.43220 19.15 0.01 20.62 0.12 19.56 0.04 1733.00 -2.98 1.32   
GNTJ114215.31+295050.04 SDSSJ114215.31+295050.05 175.56379 29.84723 19.09 0.01 19.09 0.10 18.69 0.03 1734.84 -1.63 0.99   
GNTJ114505.98+271022.06 SDSSJ114505.98+271022.03 176.27490 27.17279 18.28 0.01 20.00 0.30 19.40 0.03 1899.89 -0.83 0.42 QSO 0.23497 0.00006
GNTJ114513.88+041709.20 SDSSJ114513.88+041709.13 176.30784 4.28589 18.77 0.02 20.47 0.06 19.88 0.06 1898.37 -1.76 1.47 QSO 0.31557 0.00007
GNTJ114552.18+434957.09 SDSSJ114552.18+434957.05 176.46740 43.83253 18.83 0.01 20.11 0.11 19.55 0.05 1900.98 -2.43 1.28   
GNTJ114735.34+441805.75 SDSSJ114735.34+441805.86 176.89727 44.30160 19.34 0.02 19.92 0.25 19.57 0.03 1581.36 -0.33 0.29   
GNTJ114903.42+182104.16 SDSSJ114903.42+182104.26 177.26424 18.35115 16.67 0.00 18.36 0.14 17.94 0.06 1735.53 -1.24 0.66 QSO 0.12936 0.00003
GNTJ115000.57+350356.65 SDSSJ115000.57+350356.69 177.50239 35.06574 15.44 0.00 18.33 0.21 17.50 0.02 1859.01 -1.08 0.24 GALAXY 0.06106 0.00001
GNTJ115338.25+725153.84 SDSSJ115338.24+725153.89 178.40936 72.86495 16.75 0.00 17.91 0.09 17.49 0.01 1789.50 -1.06 0.67   
GNTJ115748.40+545738.36 SDSSJ115748.39+545738.34 179.45165 54.96066 17.73 0.01 19.77 0.07 19.05 0.04 1802.57 -2.22 0.30   
GNTJ115829.47+011647.01 SDSSJ115829.47+011646.98 179.62280 1.27972 19.70 0.02 20.73 0.07 19.08 0.16 1713.61 -3.70 1.13   
GNTJ115852.56+563152.58 SDSSJ115852.57+563152.58 179.71900 56.53127 19.31 0.02 19.70 0.08 19.28 0.07 1639.28 -1.38 0.61 QSO 0.23433 0.00004
GNTJ120200.70+103350.31 SDSSJ120200.70+103350.24 180.50293 10.56397 18.02 0.01 20.24 0.14 19.55 0.13 1711.36 -2.08 1.15   
GNTJ120346.49+510037.89 SDSSJ120346.49+510037.87 180.94369 51.01053 17.43 0.01 19.45 0.16 18.90 0.07 1864.94 -0.91 0.64 GALAXY 0.08485 0.00002
GNTJ120514.81+291213.45 SDSSJ120514.82+291213.50 181.31172 29.20374 19.34 0.02 20.10 0.22 19.32 0.02 1932.13 -0.56 0.19   
GNTJ120555.35+424149.45 SDSSJ120555.35+424149.51 181.48061 42.69707 19.11 0.01 20.31 0.11 19.41 0.04 1901.65 -1.46 0.15 QSO 0.37521 0.00004
GNTJ120748.40+012742.09 SDSSJ120748.39+012742.02 181.95166 1.46169 17.81 0.01 19.58 0.05 19.15 0.10 1714.04 -2.74 1.49   
GNTJ120904.42+483728.73 SDSSJ120904.42+483728.73 182.26841 48.62465 18.68 0.01 20.14 0.29 19.61 0.06 1864.26 -0.24 0.33 QSO 0.28113 0.00004
GNTJ121112.76+381641.48 SDSSJ121112.76+381641.48 182.80316 38.27819 17.68 0.01 19.68 0.11 19.14 0.11 1851.93 -2.08 1.64 QSO 0.18720 0.00005
GNTJ121342.87+513602.38 SDSSJ121342.87+513602.46 183.42863 51.60066 18.56 0.01 19.90 0.08 19.43 0.05 1753.50 -1.10 1.01   
GNTJ121356.20+140431.32 SDSSJ121356.20+140431.33 183.48415 14.07537 17.83 0.01 18.76 0.30 17.98 0.03 1734.53 -0.89 0.68 QSO 0.15429 0.00010
GNTJ121613.63+524246.20 SDSSJ121613.62+524246.26 184.05680 52.71283 17.37 0.01 18.16 0.39 17.19 0.02 1584.86 -0.70 0.12 QSO 0.26952 0.00002
GNTJ122433.40+473034.51 SDSSJ122433.41+473034.49 186.13918 47.50959 18.46 0.01 20.08 0.14 19.29 0.10 1849.51 -1.62 0.12 QSO 0.27710 0.00002
GNTJ122450.56+100545.40 SDSSJ122450.55+100545.41 186.21065 10.09595 17.41 0.01 18.21 0.10 17.68 0.01 1901.38 -2.32 0.87 QSO 0.16810 0.00004
GNTJ122705.69+041009.89 SDSSJ122705.69+041009.96 186.77370 4.16942 18.19 0.01 19.78 0.09 18.53 0.02 1763.60 -3.22 1.17   
GNTJ122811.89+514622.79 SDSSJ122811.89+514622.82 187.04953 51.77300 18.42 0.01 19.51 0.10 19.10 0.06 1656.29 -0.98 0.38 QSO 0.32107 0.00007
GNTJ123324.96+593655.33 SDSSJ123324.95+593655.40 188.35398 59.61537 19.15 0.02 20.55 0.07 19.78 0.06 1587.37 -2.84 1.25   
GNTJ123627.20+443502.60 SDSSJ123627.19+443502.63 189.11332 44.58406 18.12 0.01 20.36 0.08 19.78 0.13 1798.01 -1.82 1.01   
GNTJ123754.62+403751.09 SDSSJ123754.61+403751.10 189.47757 40.63086 19.38 0.02 20.20 0.08 19.44 0.03 1756.33 -2.03 0.48   
GNTJ123823.44+582337.49 SDSSJ123823.43+582337.50 189.59767 58.39375 18.02 0.01 19.69 0.09 19.19 0.05 1636.03 -1.77 1.68   
GNTJ123915.97-102637.61 SDSSJ123915.96-102637.63 189.81654 -10.44378 18.53 0.01 19.99 0.06 19.32 0.08 1901.36 -2.74 0.83   
GNTJ124027.76-051400.77 SDSSJ124027.76-051400.71 190.11567 -5.23355 19.52 0.02 20.09 0.26 18.81 0.04 1901.62 -1.95 0.23   
GNTJ124109.41+412918.00 SDSSJ124109.40+412918.00 190.28920 41.48833 19.37 0.02 20.47 0.18 19.69 0.08 1731.33 -1.40 0.69   
GNTJ124121.02-150415.64 SDSSJ124121.02-150415.64 190.33759 -15.07101 18.75 0.01 20.19 0.07 19.20 0.03 1901.36 -2.52 0.44   
GNTJ124154.83+235224.30 SDSSJ124154.83+235224.40 190.47846 23.87342 19.60 0.02 19.83 0.08 19.40 0.02 1902.89 -1.98 0.70   
GNTJ124739.61-155520.93 SDSSJ124739.60-155520.88 191.91503 -15.92248 18.54 0.01 20.09 0.10 19.48 0.06 1901.86 -2.63 1.50   
GNTJ125013.84+041731.00 SDSSJ125013.84+041730.96 192.55765 4.29194 19.68 0.02 20.90 0.07 20.45 0.05 1733.11 -2.12 0.93   
GNTJ125057.90+575134.15 SDSSJ125057.91+575134.16 192.74127 57.85949 18.46 0.01 20.33 0.15 19.38 0.06 1903.99 -1.96 1.17   
GNTJ125101.63+672008.48 SDSSJ125101.62+672008.46 192.75678 67.33569 19.35 0.02 19.10 0.08 18.78 0.05 1661.78 -0.89 0.67   
GNTJ125258.72+591832.76 SDSSJ125258.72+591832.76 193.24466 59.30910 16.49 0.00 19.37 0.18 18.83 0.09 1730.25 -1.28 1.12 QSO 0.12367 0.00004
GNTJ125705.01+410641.03 SDSSJ125705.02+410641.13 194.27086 41.11140 18.60 0.01 19.98 0.13 19.37 0.04 1804.59 -1.07 0.24 QSO 0.19389 0.00002
GNTJ125844.92-021716.01 SDSSJ125844.92-021715.99 194.68716 -2.28778 18.50 0.01 19.41 0.08 18.92 0.05 1923.20 -1.54 0.71   
GNTJ130214.46+061638.18 SDSSJ130214.45+061638.17 195.56024 6.27727 18.00 0.01 18.57 0.05 17.98 0.02 1732.03 -0.65 0.57   
GNTJ130313.97+085635.36 SDSSJ130313.97+085635.38 195.80822 8.94316 19.09 0.02 20.59 0.14 19.81 0.26 1763.51 -1.58 0.19   
GNTJ130505.56+674823.71 SDSSJ130505.56+674823.73 196.27318 67.80659 19.86 0.02 20.59 0.25 20.01 0.06 1806.75 -0.96 0.73   
GNTJ130531.27+235115.25 SDSSJ130531.28+235115.31 196.38030 23.85424 19.80 0.02 20.49 0.15 19.46 0.07 1760.33 -1.45 0.42   
GNTJ130638.48+072124.14 SDSSJ130638.48+072124.13 196.66032 7.35670 16.88 0.00 19.15 0.21 18.57 0.02 1763.84 -0.77 0.68   
GNTJ130727.25+383941.84 SDSSJ130727.24+383941.86 196.86353 38.66162 18.54 0.01 20.24 0.13 19.20 0.04 1854.52 -2.02 0.62   
GNTJ130939.31+252456.71 SDSSJ130939.32+252456.82 197.41381 25.41575 18.98 0.01 20.58 0.12 19.90 0.06 1730.52 -1.60 0.44   
GNTJ131101.23+000310.94 SDSSJ131101.23+000310.91 197.75513 0.05304 16.51 0.00 18.91 0.09 18.48 0.04 1904.62 -1.48 1.40 GALAXY 0.09618 0.00001
GNTJ131355.58+505607.80 SDSSJ131355.59+505607.80 198.48158 50.93550 19.07 0.01 19.02 0.11 18.54 0.02 1654.60 -1.10 0.27 QSO 0.61017 0.00004
GNTJ131428.09+054307.34 SDSSJ131428.09+054307.29 198.61705 5.71871 17.59 0.01 19.63 0.08 18.87 0.05 1581.26 -1.38 0.28 QSO 0.16331 0.00002
GNTJ131437.60+142503.90 SDSSJ131437.60+142503.85 198.65667 14.41775 18.48 0.01 19.91 0.09 19.32 0.03 1904.88 -1.96 0.78 QSO 0.25060 0.00005
GNTJ131449.79+115536.65 SDSSJ131449.79+115536.67 198.70745 11.92685 17.21 0.01 19.56 0.09 19.00 0.07 1582.01 -2.10 0.93 GALAXY 0.15135 0.00002
GNTJ131839.39+463016.51 SDSSJ131839.39+463016.57 199.66414 46.50459 17.21 0.01 19.63 0.12 18.82 0.04 1795.33 -0.98 0.45 GALAXY 0.19177 0.00001
GNTJ131922.08+251534.44 SDSSJ131922.08+251534.44 199.84200 25.25957 18.65 0.01 19.98 0.13 19.41 0.05 1708.59 -1.37 0.47   
GNTJ132106.23-000705.85 SDSSJ132106.23-000705.91 200.27594 -0.11829 18.88 0.01 20.57 0.09 20.06 0.07 1730.61 -1.09 0.32   
GNTJ132252.41-030632.28 SDSSJ132252.40-030632.27 200.71837 -3.10897 18.78 0.01 20.46 0.05 19.94 0.06 1905.62 -2.12 1.53   
GNTJ132347.07+033605.73 SDSSJ132347.08+033605.68 200.94614 3.60159 18.78 0.01 20.46 0.10 19.88 0.04 1765.09 -1.66 0.76 QSO 0.26245 0.00007
GNTJ132519.18+163932.63 SDSSJ132519.18+163932.68 201.32992 16.65906 19.89 0.03 20.80 0.08 20.27 0.09 1803.03 -2.83 0.88   
GNTJ132620.32+140110.30 SDSSJ132620.33+140110.22 201.58467 14.01953 17.94 0.01 20.19 0.06 19.51 0.02 1713.60 -2.30 0.37   
GNTJ132646.73-011139.25 SDSSJ132646.73-011139.17 201.69470 -1.19424 19.36 0.02 20.55 0.09 20.12 0.05 1922.70 -1.83 0.90   
GNTJ132750.23+445506.19 SDSSJ132750.23+445506.20 201.95930 44.91839 19.95 0.03 20.20 0.07 19.59 0.10 1701.34 -2.94 0.67 QSO 1.86864 0.00076
GNTJ133956.93+591209.43 SDSSJ133956.93+591209.45 204.98721 59.20262 15.71 0.00 18.88 0.22 18.22 0.04 1868.20 -0.67 0.43 QSO 0.06919 0.00004
GNTJ134551.24-004323.52 SDSSJ134551.24-004323.53 206.46349 -0.72320 18.11 0.01 19.45 0.13 18.71 0.03 1812.62 -2.11 0.60   
GNTJ134558.98+130505.21 SDSSJ134558.98+130505.10 206.49576 13.08478 18.85 0.01 20.56 0.13 19.54 0.07 1810.36 -1.19 0.40   
GNTJ134653.80+163130.28 SDSSJ134653.80+163130.32 206.72416 16.52508 19.57 0.02 20.72 0.05 19.92 0.06 1800.35 -2.35 1.35   
GNTJ134726.14+384603.35 SDSSJ134726.14+384603.35 206.85893 38.76760 17.09 0.00 18.93 0.20 18.15 0.04 1906.47 -0.85 0.35 QSO 0.11818 0.00003
GNTJ134843.68+033825.97 SDSSJ134843.67+033825.95 207.18200 3.64055 18.92 0.01 20.19 0.13 19.40 0.03 1812.12 -2.67 1.40   
GNTJ134854.77+430309.09 SDSSJ134854.77+430309.09 207.22821 43.05253 16.89 0.00 17.14 0.04 16.68 0.01 1933.40 -2.28 0.31 QSO 0.27427 0.00002
GNTJ134916.01+031703.93 SDSSJ134916.01+031703.96 207.31670 3.28442 18.02 0.01 20.33 0.14 19.69 0.03 1633.24 -1.32 0.69   
GNTJ134928.59-031408.74 SDSSJ134928.59-031408.72 207.36914 -3.23576 18.74 0.01 19.65 0.21 18.79 0.02 1803.04 -1.00 0.44 QSO 0.10107 0.00003
GNTJ135402.19+333550.58 SDSSJ135402.19+333550.58 208.50912 33.59738 16.99 0.01 19.14 0.12 18.11 0.05 1629.76 -2.97 1.00 GALAXY 0.04562 0.00002
GNTJ135529.21+204403.55 SDSSJ135529.21+204403.53 208.87169 20.73432 19.11 0.01 20.14 0.09 19.69 0.07 1907.64 -1.68 1.36   
GNTJ135731.64+222341.48 SDSSJ135731.64+222341.48 209.38183 22.39486 19.34 0.02 20.50 0.12 19.81 0.10 1710.84 -1.44 0.87   
GNTJ135744.76+533247.73 SDSSJ135744.76+533247.66 209.43651 53.54659 19.35 0.02 20.16 0.15 19.42 0.05 1631.10 -2.09 1.40   
GNTJ135745.24+043240.48 SDSSJ135745.24+043240.55 209.43849 4.54458 18.44 0.01 19.64 0.17 19.10 0.06 1812.87 -1.56 1.19   
GNTJ140013.14+061209.62 SDSSJ140013.14+061209.55 210.05477 6.20267 19.28 0.01 19.73 0.08 18.91 0.13 1800.86 -3.28 1.28   
GNTJ140030.78+565315.40 SDSSJ140030.78+565315.41 210.12827 56.88761 16.29 0.00 19.20 0.11 18.68 0.04 1849.52 -1.23 0.68 GALAXY 0.13657 0.00002
GNTJ140338.44-011919.43 SDSSJ140338.43-011919.46 210.91015 -1.32207 18.74 0.01 19.86 0.20 19.10 0.07 1801.62 -1.53 2.04   
GNTJ140452.89+062303.48 SDSSJ140452.89+062303.45 211.22039 6.38430 18.93 0.01 19.49 0.06 19.07 0.07 1765.51 -1.83 1.06   
GNTJ140550.55+415906.33 SDSSJ140550.56+415906.30 211.46064 41.98509 18.62 0.01 20.67 0.17 20.02 0.19 1629.59 -1.54 1.87   
GNTJ140706.04+305530.74 SDSSJ140706.05+305530.82 211.77517 30.92520 19.10 0.01 20.41 0.07 19.99 0.09 1706.01 -1.54 1.34   
GNTJ141312.51+262146.95 SDSSJ141312.51+262146.99 213.30215 26.36304 19.09 0.01 19.50 0.13 18.91 0.05 1929.14 -0.64 0.25   
GNTJ141509.75+123911.71 SDSSJ141509.74+123911.72 213.79061 12.65325 19.46 0.02 19.59 0.09 19.15 0.01 1909.64 -1.46 1.20   
GNTJ141648.47+223520.27 SDSSJ141648.47+223520.16 214.20194 22.58896 17.37 0.01 18.75 0.51 17.77 0.08 1797.10 -0.27 0.06 QSO 0.13737 0.00003
GNTJ141805.28+044233.36 SDSSJ141805.29+044233.41 214.52202 4.70927 18.00 0.01 19.57 0.23 18.95 0.04 1637.24 -0.66 0.43   
GNTJ142544.42+221342.58 SDSSJ142544.42+221342.65 216.43509 22.22849 17.82 0.01 19.62 0.26 19.03 0.05 1712.26 -0.60 0.35   
GNTJ142617.51+312248.99 SDSSJ142617.51+312249.05 216.57295 31.38027 19.37 0.02 20.70 0.05 19.72 0.08 1705.58 -2.72 0.63   
GNTJ142817.84+321045.93 SDSSJ142817.84+321045.90 217.07434 32.17943 18.77 0.01 20.27 0.11 19.73 0.05 1811.60 -1.69 0.77   
GNTJ142826.29+204639.20 SDSSJ142826.29+204639.26 217.10954 20.77756 19.07 0.01 20.53 0.08 19.92 0.06 1813.10 -1.60 0.62   
GNTJ143042.67+635114.07 SDSSJ143042.67+635114.16 217.67779 63.85391 17.41 0.01 19.30 0.13 18.16 0.01 1906.99 -1.48 0.68 GALAXY 0.04094 0.00001
GNTJ143433.20+322959.06 SDSSJ143433.21+322959.06 218.63835 32.49974 19.23 0.01 19.88 0.15 19.05 0.04 1588.35 -0.88 0.12   
GNTJ143445.35+332820.56 SDSSJ143445.35+332820.55 218.68896 33.47238 17.48 0.01 19.21 0.08 18.85 0.02 1724.76 -1.20 0.62 QSO 0.19756 0.00004
GNTJ143701.50+264019.19 SDSSJ143701.50+264019.18 219.25625 26.67200 17.03 0.00 18.51 0.68 17.96 0.02 1812.78 -0.07 0.16 QSO 0.21847 0.00002
GNTJ143706.00+331816.02 SDSSJ143705.99+331816.04 219.27499 33.30445 19.74 0.02 20.71 0.23 20.21 0.09 1859.03 -0.58 0.30   
GNTJ144145.64+483441.52 SDSSJ144145.64+483441.46 220.44017 48.57820 19.54 0.02 20.50 0.58 19.70 0.14 1627.84 -0.26 0.26   
GNTJ144217.27+340140.84 SDSSJ144217.27+340140.86 220.57195 34.02801 19.42 0.02 20.55 0.07 19.84 0.07 1724.26 -3.24 1.39   
GNTJ144529.29+462844.85 SDSSJ144529.29+462844.77 221.37202 46.47912 18.41 0.01 19.93 0.13 19.27 0.12 1908.66 -1.53 1.43   
GNTJ144658.68+481953.77 SDSSJ144658.68+481953.71 221.74450 48.33160 18.10 0.01 20.00 0.07 19.32 0.09 1852.28 -2.36 1.63 GALAXY 0.22994 0.00004
GNTJ144732.03+120451.28 SDSSJ144732.03+120451.25 221.88344 12.08091 18.21 0.01 20.13 0.12 19.64 0.08 1641.50 -0.88 0.47 QSO 0.22382 0.00005
GNTJ145250.39+123244.23 SDSSJ145250.39+123244.23 223.20996 12.54562 18.32 0.01 19.81 0.12 18.89 0.05 1642.00 -2.12 0.75   
GNTJ145301.70+422127.82 SDSSJ145301.70+422127.82 223.25710 42.35773 18.24 0.01 20.01 0.17 18.86 0.05 1724.75 -0.51 0.08 QSO 0.28654 0.00004
GNTJ145746.27-011724.14 SDSSJ145746.27-011724.18 224.44278 -1.29004 19.92 0.02 20.31 0.12 19.56 0.08 1639.81 -1.18 0.75   
GNTJ145916.85+341433.15 SDSSJ145916.84+341433.21 224.82019 34.24254 19.23 0.01 20.21 0.11 19.60 0.02 1864.54 -1.72 0.28 QSO 0.42998 0.00005
GNTJ145937.90+623006.82 SDSSJ145937.90+623006.82 224.90792 62.50189 18.68 0.01 19.74 0.14 19.08 0.07 1629.28 -0.93 0.58 QSO 0.22617 0.00004
GNTJ150019.08+000249.02 SDSSJ150019.08+000249.08 225.07951 0.04695 18.71 0.01 19.08 0.23 18.39 0.02 1797.87 -1.52 0.30 QSO 0.37637 0.00008
GNTJ150149.96+283009.58 SDSSJ150149.96+283009.59 225.45817 28.50266 17.59 0.01 19.13 0.09 18.69 0.04 1721.01 -1.03 0.37 QSO 0.14088 0.00010
GNTJ150512.77+202240.70 SDSSJ150512.78+202240.70 226.30323 20.37797 18.38 0.01 19.26 0.10 18.81 0.08 1795.03 -1.43 1.09   
GNTJ150525.53+512812.42 SDSSJ150525.54+512812.43 226.35637 51.47012 18.33 0.01 19.97 0.14 19.11 0.25 1655.52 -2.59 1.29 GALAXY 0.26811 0.00009
GNTJ150527.34+531056.02 SDSSJ150527.34+531056.07 226.36393 53.18223 19.62 0.02 20.50 0.13 19.47 0.11 1755.48 -2.20 0.98   
GNTJ150906.29+611640.12 SDSSJ150906.30+611640.09 227.27620 61.27781 15.96 0.00 17.57 0.10 16.89 0.03 1628.60 -1.23 0.35 QSO 0.07361 0.00002
GNTJ151006.41+394428.23 SDSSJ151006.41+394428.26 227.52673 39.74117 17.88 0.01 19.77 0.14 19.05 0.07 1723.25 -1.66 0.36 QSO 0.23373 0.00006
GNTJ151209.60+172432.87 SDSSJ151209.60+172433.12 228.04000 17.40913 19.39 0.03 20.31 0.05 19.18 0.05 1764.32 -4.38 1.20   
GNTJ151431.64+524420.83 SDSSJ151431.64+524420.87 228.63182 52.73912 18.90 0.01 20.45 0.05 20.01 0.10 1790.53 -1.28 1.44   
GNTJ151722.00+465812.67 SDSSJ151722.00+465812.63 229.34167 46.97019 18.23 0.01 20.21 0.07 19.11 0.05 1625.77 -1.98 0.46   
GNTJ151740.16+565206.89 SDSSJ151740.17+565206.87 229.41733 56.86858 19.98 0.02 20.02 0.61 19.31 0.03 1870.21 -0.17 0.18 QSO 0.52198 0.00007
GNTJ151934.53+595411.93 SDSSJ151934.53+595411.90 229.89386 59.90331 19.25 0.01 20.22 0.09 19.53 0.15 1753.98 -2.44 1.38   
GNTJ152006.77+360519.75 SDSSJ152006.77+360519.68 230.02821 36.08882 18.45 0.01 20.22 0.12 19.66 0.04 1813.59 -1.85 0.93   
GNTJ152017.12+272458.67 SDSSJ152017.12+272458.73 230.07132 27.41630 18.93 0.01 20.55 0.26 19.43 0.05 1912.40 -0.87 0.53   
GNTJ152130.34+105251.84 SDSSJ152130.34+105251.86 230.37641 10.88107 18.68 0.01 20.30 0.06 19.99 0.09 1921.72 -1.88 0.75   
GNTJ152345.25+522712.35 SDSSJ152345.26+522712.62 230.93854 52.45343 17.15 0.00 18.45 0.02 18.14 0.05 1755.73 -1.98 1.27 GALAXY 0.04685 0.00001
GNTJ152353.17+503550.75 SDSSJ152353.17+503550.78 230.97155 50.59743 19.44 0.01 20.59 0.23 19.88 0.06 1655.52 -0.40 0.28 QSO 0.58967 0.00032
GNTJ152421.12+022915.99 SDSSJ152421.11+022916.08 231.08800 2.48777 18.47 0.01 19.86 0.19 19.33 0.04 1819.11 -0.80 0.46   
GNTJ152455.32+492654.25 SDSSJ152455.32+492654.20 231.23049 49.44840 19.90 0.02 19.93 0.21 19.33 0.05 1869.46 -0.64 0.15   
GNTJ152512.03+322631.30 SDSSJ152512.03+322631.40 231.30012 32.44203 18.55 0.01 20.11 0.14 19.46 0.07 1622.33 -1.57 1.86   
GNTJ152959.93+220057.84 SDSSJ152959.92+220057.85 232.49971 22.01607 17.43 0.01 20.25 0.07 19.93 0.10 1646.82 -1.36 1.28 GALAXY 0.21866 0.00003
GNTJ153024.55+055403.77 SDSSJ153024.55+055403.75 232.60228 5.90105 18.71 0.01 20.11 0.12 19.34 0.09 1818.86 -1.29 0.20 QSO 0.21656 0.00002
GNTJ153626.72+563748.50 SDSSJ153626.71+563748.46 234.11131 56.63014 17.47 0.01 19.35 0.09 18.30 0.06 1850.21 -3.98 1.49 GALAXY 0.07370 0.00001
GNTJ153652.12+112350.03 SDSSJ153652.12+112350.10 234.21717 11.39723 18.28 0.01 18.95 0.09 18.48 0.02 1766.49 -0.56 0.17 QSO 0.11007 0.00003
GNTJ153741.29+614908.68 SDSSJ153741.29+614908.63 234.42205 61.81908 18.73 0.01 20.24 0.09 19.72 0.09 1908.99 -1.47 1.82   
GNTJ153942.39+210306.66 SDSSJ153942.38+210306.58 234.92661 21.05185 18.65 0.01 20.36 0.14 19.74 0.04 1763.81 -1.68 0.30   
GNTJ154124.51+081638.03 SDSSJ154124.50+081638.00 235.35211 8.27723 18.24 0.01 19.07 0.09 18.41 0.04 1590.08 -2.67 1.50   
GNTJ154200.23+231113.84 SDSSJ154200.23+231113.73 235.50094 23.18718 19.78 0.02 20.82 0.08 20.26 0.19 1647.75 -1.99 1.26   
GNTJ154401.78+444541.53 SDSSJ154401.78+444541.58 236.00743 44.76153 19.38 0.01 20.50 0.08 19.99 0.04 1654.01 -2.13 1.96   
GNTJ154502.90+351818.20 SDSSJ154502.90+351818.26 236.26208 35.30506 15.57 0.00 17.92 0.17 17.09 0.02 1719.75 -1.23 0.18 QSO 0.11530 0.00007
GNTJ154833.08-001706.03 SDSSJ154833.08-001706.01 237.13785 -0.28501 16.83 0.00 18.21 0.13 17.56 0.03 1769.75 -1.46 1.84   
GNTJ154924.48+110805.14 SDSSJ154924.48+110805.17 237.35201 11.13476 18.24 0.01 19.96 0.05 19.41 0.03 1794.11 -1.45 0.43   
GNTJ155024.06+281116.82 SDSSJ155024.06+281116.82 237.60025 28.18800 16.58 0.00 18.53 0.23 17.53 0.02 1858.79 -1.40 0.24 QSO 0.08831 0.00003
GNTJ155513.47+564416.45 SDSSJ155513.47+564416.51 238.80611 56.73790 18.09 0.01 19.55 0.18 18.70 0.04 1754.55 -1.11 0.34 QSO 0.29025 0.00002
GNTJ155659.35-001132.71 SDSSJ155659.35-001132.74 239.24728 -0.19242 19.69 0.02 19.92 0.10 19.17 0.03 1821.11 -1.56 0.54   
GNTJ155846.93+290708.74 SDSSJ155846.93+290708.74 239.69554 29.11910 17.97 0.01 19.02 0.15 17.81 0.04 1791.54 -3.14 0.81   
GNTJ160112.89+383341.65 SDSSJ160112.88+383341.67 240.30370 38.56157 17.75 0.01 20.10 0.23 19.33 0.07 1931.91 -0.96 0.26 QSO 0.21924 0.00004
GNTJ160148.12+362138.78 SDSSJ160148.12+362138.80 240.45049 36.36077 19.01 0.01 20.02 0.10 19.25 0.03 1697.24 -2.56 1.08   
GNTJ160509.24+235548.84 SDSSJ160509.24+235548.86 241.28849 23.93023 19.54 0.02 20.33 0.08 19.38 0.02 1817.35 -3.19 1.51   
GNTJ161039.58+583619.40 SDSSJ161039.58+583619.36 242.66491 58.60539 18.97 0.01 20.18 0.06 18.63 0.14 1910.25 -3.66 1.10   
GNTJ161207.91+244259.04 SDSSJ161207.91+244259.01 243.03296 24.71640 19.79 0.02 20.54 0.06 20.02 0.05 1817.52 -0.49 0.39   
GNTJ161345.35+415320.65 SDSSJ161345.35+415320.67 243.43894 41.88907 17.66 0.01 20.05 0.07 19.45 0.08 1654.01 -1.37 0.52   
GNTJ161802.68+382223.97 SDSSJ161802.68+382224.00 244.51117 38.37332 19.15 0.01 19.90 0.16 18.97 0.02 1759.23 -1.55 0.27 QSO 0.44504 0.00015
GNTJ162610.31+295623.35 SDSSJ162610.31+295623.37 246.54297 29.93982 18.38 0.01 20.11 0.11 17.50 0.19 1619.84 -3.33 1.43   
GNTJ162821.76+395337.56 SDSSJ162821.76+395337.59 247.09068 39.89377 19.24 0.02 19.63 0.06 19.32 0.05 1913.66 -0.84 0.75   
GNTJ162948.40+131538.92 SDSSJ162948.39+131538.86 247.45165 13.26081 18.94 0.02 20.61 0.13 19.88 0.03 1593.58 -1.25 0.53   
GNTJ163036.45+365903.17 SDSSJ163036.45+365903.19 247.65189 36.98422 18.17 0.01 19.84 0.08 19.37 0.05 1717.99 -1.84 1.21   
GNTJ163116.54+492739.51 SDSSJ163116.54+492739.50 247.81891 49.46098 18.83 0.01 19.07 0.35 17.37 0.02 1788.21 -1.19 0.48 QSO 0.51760 0.00006
GNTJ163331.18+292218.07 SDSSJ163331.18+292218.08 248.37992 29.37169 18.81 0.01 19.56 0.14 19.08 0.01 1856.97 -0.67 0.22   
GNTJ163357.55+304145.48 SDSSJ163357.55+304145.54 248.48979 30.69597 19.18 0.02 20.43 0.13 19.71 0.05 1761.55 -1.26 0.31   
GNTJ163516.93+371228.31 SDSSJ163516.93+371228.33 248.82055 37.20786 17.54 0.01 19.75 0.14 18.56 0.07 1789.04 -1.60 0.23 GALAXY 0.18239 0.00004
GNTJ163606.39-104235.35 SDSSJ163606.39-104235.33 249.02664 -10.70982 18.90 0.02 20.61 0.12 20.01 0.13 1794.31 -2.13 1.75   
GNTJ164057.68+333515.90 SDSSJ164057.68+333515.97 250.24033 33.58775 18.04 0.01 19.61 0.10 19.13 0.05 1760.72 -1.68 1.95   
GNTJ164140.72+255659.43 SDSSJ164140.73+255659.49 250.41968 25.94984 19.97 0.02 20.77 0.11 20.08 0.04 1917.74 -1.61 0.68   
GNTJ164432.95+213306.46 SDSSJ164432.94+213306.47 251.13727 21.55179 18.98 0.01 20.30 0.12 19.70 0.06 1859.05 -1.38 0.41 GALAXY 0.29833 0.00005
GNTJ164627.63+283710.38 SDSSJ164627.63+283710.35 251.61512 28.61955 19.13 0.02 20.23 0.11 19.73 0.12 1871.30 -1.15 0.41   
GNTJ164628.23+414535.27 SDSSJ164628.22+414535.21 251.61761 41.75980 18.79 0.01 20.46 0.11 19.83 0.19 1853.47 -1.57 1.63   
GNTJ164754.38+384342.00 SDSSJ164754.38+384342.05 251.97659 38.72833 17.54 0.01 19.44 0.09 18.88 0.07 1914.74 -2.37 0.86 GALAXY 0.08547 0.00001
GNTJ164833.90+282338.37 SDSSJ164833.90+282338.34 252.14127 28.39399 19.70 0.02 19.95 0.09 19.50 0.06 1917.16 -1.23 0.86   
GNTJ164919.81+375549.68 SDSSJ164919.81+375549.66 252.33256 37.93047 17.36 0.01 20.11 0.05 19.23 0.06 1654.00 -3.70 1.34 GALAXY 0.10035 0.00002
GNTJ165738.68+145621.34 SDSSJ165738.68+145621.37 254.41115 14.93926 19.06 0.01 20.31 0.12 19.72 0.09 1870.81 -1.52 1.26   
GNTJ165918.73+185716.61 SDSSJ165918.73+185716.60 254.82805 18.95461 17.79 0.01 19.53 0.09 19.10 0.05 1871.31 -1.97 1.87 GALAXY 0.13142 0.00004
GNTJ170026.08+353444.88 SDSSJ170026.08+353444.86 255.10866 35.57913 18.08 0.01 19.90 0.08 18.85 0.03 1915.92 -3.67 1.15   
GNTJ170213.60+254305.22 SDSSJ170213.60+254305.16 255.55666 25.71812 17.49 0.01 19.52 0.08 18.63 0.06 1857.23 -3.25 1.48 GALAXY 0.11547 0.00002
GNTJ170338.18+121158.39 SDSSJ170338.17+121158.35 255.90906 12.19955 19.26 0.02 20.36 0.13 19.68 0.09 1860.99 -0.78 0.31   
GNTJ170356.27+231426.67 SDSSJ170356.27+231426.62 255.98447 23.24074 19.24 0.02 19.70 0.09 19.00 0.05 1926.99 -1.59 0.39   
GNTJ170520.58+000634.77 SDSSJ170520.58+000634.78 256.33576 0.10966 17.84 0.01 19.77 0.08 19.48 0.07 1867.82 -1.50 1.65   
GNTJ170849.65+305445.76 SDSSJ170849.65+305445.68 257.20689 30.91271 18.72 0.01 20.00 0.08 19.50 0.03 1872.73 -1.91 0.68   
GNTJ170851.29+283726.29 SDSSJ170851.30+283726.36 257.21372 28.62397 18.92 0.01 20.39 0.06 19.65 0.03 1856.30 -3.28 0.83   
GNTJ171330.12+424536.73 SDSSJ171330.12+424536.69 258.37549 42.76020 18.04 0.01 19.90 0.14 19.32 0.07 1873.47 -1.26 0.47   
GNTJ171347.38+352951.30 SDSSJ171347.38+352951.34 258.44741 35.49758 17.76 0.01 19.43 0.15 18.64 0.05 1654.32 -2.12 1.06 GALAXY 0.08196 0.00001
GNTJ171558.78+362323.05 SDSSJ171558.79+362323.05 258.99491 36.38974 14.21 0.00 18.00 0.21 17.28 0.03 1873.30 -0.95 0.66   
GNTJ171736.28+325011.70 SDSSJ171736.28+325011.69 259.40118 32.83658 18.35 0.01 19.59 0.12 19.08 0.06 1917.24 -0.91 0.28 QSO 0.18774 0.00008
GNTJ171955.85+414049.46 SDSSJ171955.85+414049.45 259.98271 41.68041 17.55 0.01 18.86 0.08 17.17 0.01 1933.67 -3.35 0.40   
GNTJ172027.48+103210.17 SDSSJ172027.49+103210.17 260.11452 10.53616 17.14 0.01 19.60 0.11 18.95 0.09 1788.23 -1.08 0.23   
GNTJ172042.70+265348.92 SDSSJ172042.71+265348.95 260.17793 26.89692 18.69 0.01 20.50 0.07 19.77 0.09 1762.97 -2.83 1.18   
GNTJ172414.20+330303.96 SDSSJ172414.20+330303.98 261.05915 33.05110 19.56 0.02 20.28 0.28 17.71 0.02 1854.73 -2.40 0.72 QSO 0.54806 0.00007
GNTJ172500.33+082736.74 SDSSJ172500.33+082736.74 261.25136 8.46020 19.11 0.01 19.64 0.14 19.17 0.02 1649.81 -0.73 0.18   
GNTJ172914.31+661341.74 SDSSJ172914.31+661341.70 262.30964 66.22826 19.84 0.02 19.75 0.06 19.27 0.11 1626.79 -2.71 0.62   
GNTJ172959.23+624243.24 SDSSJ172959.25+624243.25 262.49680 62.71201 16.67 0.01 19.82 0.09 19.16 0.04 1752.29 -1.57 0.48 GALAXY 0.13711 0.00002
GNTJ173707.88+660103.15 SDSSJ173707.87+660103.16 264.28283 66.01754 19.27 0.01 19.15 0.05 18.57 0.13 1626.61 -2.71 0.27   
GNTJ173708.93+214240.95 SDSSJ173708.93+214240.93 264.28722 21.71138 19.04 0.01 19.76 0.09 19.17 0.03 1821.09 -1.12 0.96   
GNTJ174709.61+164025.14 SDSSJ174709.61+164025.17 266.79004 16.67365 16.87 0.00 17.78 0.13 17.28 0.03 1857.99 -0.79 0.43   
GNTJ175923.46+520007.34 SDSSJ175923.46+520007.34 269.84775 52.00204 18.08 0.01 18.86 0.14 18.18 0.01 1689.07 -1.12 0.58   
GNTJ181438.01+414106.05 SDSSJ181438.00+414106.01 273.65837 41.68501 16.94 0.01 19.44 0.28 18.68 0.04 1657.57 -0.96 0.43   
GNTJ185807.50+394524.02 SDSSJ185807.50+394524.06 284.53124 39.75667 19.90 0.02 19.66 0.29 19.16 0.02 1716.72 -0.30 0.22   
GNTJ195503.72+601250.83 SDSSJ195503.73+601250.79 298.76550 60.21412 17.62 0.01 20.05 0.14 19.47 0.07 1913.44 -1.78 0.50   
GNTJ201240.61+764727.42 SDSSJ201240.60+764727.36 303.16919 76.79095 19.40 0.02 20.26 0.09 19.55 0.07 1665.27 -2.63 1.51   
GNTJ201940.66-122305.18 SDSSJ201940.65-122305.18 304.91941 -12.38477 16.99 0.01 18.96 0.12 18.31 0.07 1858.60 -1.68 1.12   
GNTJ203431.84-060819.06 SDSSJ203431.84-060819.13 308.63266 -6.13863 18.74 0.01 20.20 0.08 19.44 0.04 1835.77 -1.72 0.41   
GNTJ204208.39-175037.16 SDSSJ204208.39-175037.18 310.53497 -17.84366 16.44 0.00 18.69 0.13 17.77 0.06 1704.68 -1.84 0.79   
GNTJ204228.00-174456.51 SDSSJ204228.00-174456.52 310.61668 -17.74903 17.95 0.01 19.73 0.11 18.77 0.02 1837.78 -2.25 0.41   
GNTJ205431.13+081357.04 SDSSJ205431.13+081357.00 313.62971 8.23251 19.53 0.02 20.03 0.19 19.28 0.07 1835.26 -1.03 0.67   
GNTJ205508.16+030528.27 SDSSJ205508.17+030528.31 313.78402 3.09119 18.20 0.01 20.24 0.23 19.37 0.03 1836.26 -1.52 0.41   
GNTJ210213.94+001327.17 SDSSJ210213.93+001327.18 315.55807 0.22421 18.52 0.01 19.98 0.18 19.28 0.05 1674.04 -1.22 0.40   
GNTJ210222.50-160707.21 SDSSJ210222.50-160707.22 315.59376 -16.11867 18.93 0.02 19.95 0.08 19.55 0.04 1656.70 -1.17 0.83   
GNTJ210600.05+032053.98 SDSSJ210600.05+032053.95 316.50020 3.34833 19.11 0.02 19.70 0.42 18.79 0.03 1934.47 -0.33 0.19   
GNTJ211655.58-013435.41 SDSSJ211655.58-013435.41 319.23158 -1.57650 17.98 0.01 18.52 0.50 17.76 0.04 1672.54 -0.35 0.23   
GNTJ213521.15+184713.18 SDSSJ213521.15+184713.17 323.83813 18.78699 19.50 0.02 20.14 0.22 19.45 0.01 1888.06 -0.79 0.45   
GNTJ214224.16+243937.77 SDSSJ214224.15+243937.81 325.60066 24.66049 19.09 0.01 19.43 0.27 19.08 0.08 1921.96 -0.20 0.32   
GNTJ214400.02+253939.35 SDSSJ214400.02+253939.33 326.00009 25.66093 18.88 0.01 19.06 0.32 18.71 0.04 1666.56 -0.29 0.19   
GNTJ214515.69+094800.91 SDSSJ214515.69+094800.92 326.31536 9.80025 18.70 0.01 18.80 0.08 18.41 0.04 1670.97 -0.78 0.18   
GNTJ215729.23+203246.71 SDSSJ215729.23+203246.76 329.37178 20.54631 17.99 0.01 18.95 0.59 18.12 0.02 1766.68 -0.32 0.11   
GNTJ220036.18+120208.86 SDSSJ220036.18+120208.84 330.15076 12.03580 19.16 0.01 20.18 0.11 19.42 0.09 1890.31 -2.37 1.06   
GNTJ220434.21-051508.39 SDSSJ220434.21-051508.35 331.14254 -5.25233 18.48 0.01 19.42 0.14 19.03 0.03 1892.33 -1.09 1.01   
GNTJ220801.33+304627.97 SDSSJ220801.33+304628.04 332.00555 30.77444 18.63 0.01 19.98 0.09 19.30 0.04 1669.24 -2.00 0.87   
GNTJ221052.64+165846.50 SDSSJ221052.64+165846.44 332.71934 16.97958 19.89 0.03 20.27 0.12 19.93 0.18 1714.26 -1.04 0.80   
GNTJ221845.27+394644.19 SDSSJ221845.27+394644.19 334.68862 39.77894 18.14 0.01 19.84 0.11 19.25 0.03 1887.47 -1.55 1.59   
GNTJ222453.92+384418.53 SDSSJ222453.92+384418.51 336.22466 38.73848 18.15 0.01 20.27 0.08 19.34 0.03 1773.00 -3.30 0.69   
GNTJ222509.68+323237.29 SDSSJ222509.68+323237.32 336.29034 32.54369 17.47 0.01 18.67 0.23 17.90 0.02 1672.82 -0.83 0.07   
GNTJ222804.15+390059.19 SDSSJ222804.15+390059.27 337.01728 39.01644 18.74 0.01 20.22 0.12 19.52 0.04 1918.04 -1.57 0.46   
GNTJ223351.88+161951.50 SDSSJ223351.88+161951.49 338.46618 16.33097 19.12 0.01 20.21 0.10 19.28 0.05 1742.50 -2.42 1.38   
GNTJ223605.54+355042.16 SDSSJ223605.54+355042.23 339.02309 35.84504 18.84 0.01 19.52 0.19 18.74 0.02 1621.32 -0.99 0.11   
GNTJ223837.97+345104.27 SDSSJ223837.97+345104.24 339.65822 34.85119 19.60 0.02 20.54 0.07 20.03 0.10 1621.07 -1.61 1.56   
GNTJ224917.69-061306.35 SDSSJ224917.69-061306.32 342.32373 -6.21843 18.91 0.02 20.14 0.12 19.52 0.04 1895.00 -1.95 0.93   
GNTJ225110.82+324634.61 SDSSJ225110.82+324634.62 342.79507 32.77628 18.86 0.01 19.67 0.11 19.05 0.03 1718.77 -1.05 0.53   
GNTJ230008.22-052910.87 SDSSJ230008.23-052910.84 345.03425 -5.48635 18.67 0.02 20.31 0.09 19.64 0.07 1895.57 -1.93 0.86   
GNTJ230156.69+142332.64 SDSSJ230156.69+142332.65 345.48620 14.39240 18.96 0.01 20.33 0.06 19.53 0.02 1740.75 -2.43 1.34   
GNTJ230204.85+305049.70 SDSSJ230204.85+305049.71 345.52020 30.84714 19.48 0.02 20.39 0.12 19.71 0.05 1620.39 -1.58 0.90   
GNTJ230258.86+275701.32 SDSSJ230258.86+275701.34 345.74525 27.95037 19.05 0.01 20.16 0.20 19.39 0.06 1919.97 -1.23 0.39   
GNTJ230428.81+145256.04 SDSSJ230428.81+145256.02 346.12005 14.88223 17.76 0.01 19.95 0.21 19.32 0.02 1893.74 -0.96 0.78 QSO 0.21934 0.00005
GNTJ230545.67-003608.59 SDSSJ230545.67-003608.54 346.44029 -0.60238 18.28 0.01 19.98 0.10 19.25 0.04 1895.57 -1.02 0.21 QSO 0.26880 0.00006
GNTJ231443.73+030844.62 SDSSJ231443.73+030844.61 348.68222 3.14573 16.55 0.00 18.52 0.20 17.74 0.05 1713.25 -1.20 0.66   
GNTJ232006.52+224601.50 SDSSJ232006.52+224601.42 350.02717 22.76708 18.09 0.01 19.16 0.13 18.55 0.03 1893.73 -1.35 0.62   
GNTJ232215.57+244938.79 SDSSJ232215.57+244938.77 350.56489 24.82744 18.10 0.01 19.94 0.18 18.82 0.03 1893.55 -1.76 0.51   
GNTJ232257.59+214509.72 SDSSJ232257.60+214509.70 350.73996 21.75270 18.59 0.01 19.87 0.11 19.27 0.03 1768.42 -1.09 0.17   
GNTJ232349.76+080743.81 SDSSJ232349.75+080743.74 350.95732 8.12884 18.15 0.01 20.12 0.10 19.66 0.07 1895.81 -1.81 1.12   
GNTJ232354.13+142740.06 SDSSJ232354.13+142740.03 350.97553 14.46113 19.56 0.02 19.84 0.11 19.36 0.15 1895.24 -1.00 0.53   
GNTJ232404.59+253518.14 SDSSJ232404.59+253518.19 351.01914 25.58837 17.07 0.00 19.15 0.12 18.73 0.02 1740.50 -1.59 1.88   
GNTJ232841.41+224847.96 SDSSJ232841.40+224848.02 352.17254 22.81332 17.22 0.01 18.66 0.08 17.95 0.02 1920.73 -2.05 0.37 QSO 0.12868 0.00002
GNTJ232852.44+334047.77 SDSSJ232852.44+334047.74 352.21849 33.67994 19.35 0.02 20.15 0.08 19.69 0.08 1771.67 -1.48 0.47   
GNTJ232936.95-192919.40 SDSSJ232936.95-192919.40 352.40395 -19.48872 18.29 0.01 19.82 0.27 19.08 0.05 1758.47 -0.39 0.24   
GNTJ232946.38+092444.36 SDSSJ232946.37+092444.35 352.44324 9.41232 18.48 0.01 19.50 0.16 18.65 0.06 1738.92 -0.97 0.11   
GNTJ233126.17+502538.97 SDSSJ233126.17+502538.99 352.85905 50.42749 17.75 0.01 18.82 0.10 18.29 0.06 1913.46 -1.79 1.35   
GNTJ233356.93+170803.45 SDSSJ233356.93+170803.43 353.48719 17.13429 18.39 0.01 18.96 0.15 18.24 0.02 1895.48 -1.07 0.30   
GNTJ233358.46+005121.30 SDSSJ233358.46+005121.23 353.49358 0.85592 19.81 0.02 20.49 0.10 19.95 0.07 1897.24 -1.05 0.57 QSO 0.31070 0.00004
GNTJ233520.51+280204.32 SDSSJ233520.51+280204.25 353.83544 28.03453 16.95 0.00 18.82 0.26 16.53 0.02 1770.24 -3.23 0.64   
GNTJ233607.22+210309.43 SDSSJ233607.23+210309.37 354.03010 21.05262 18.30 0.01 20.31 0.07 19.87 0.06 1920.98 -1.43 0.71   
GNTJ233855.86+433916.86 SDSSJ233855.86+433916.87 354.73275 43.65468 18.83 0.01 20.04 0.19 18.09 0.02 1890.96 -4.04 0.95   
GNTJ234131.62+164254.89 SDSSJ234131.62+164254.93 355.38177 16.71525 19.45 0.02 19.76 0.05 18.94 0.05 1738.92 -2.41 0.51   
GNTJ234152.74+192340.12 SDSSJ234152.74+192340.05 355.46974 19.39448 19.36 0.02 20.53 0.12 19.73 0.08 1768.16 -2.02 0.72   
GNTJ234308.79+411214.72 SDSSJ234308.79+411214.72 355.78662 41.20409 18.35 0.01 19.87 0.09 19.24 0.07 1722.02 -2.34 0.99   
GNTJ234436.05+453639.56 SDSSJ234436.05+453639.56 356.15020 45.61099 18.51 0.01 20.39 0.04 19.86 0.08 1741.52 -2.81 1.35   
GNTJ234608.27+082941.22 SDSSJ234608.27+082941.26 356.53444 8.49478 17.49 0.01 18.74 0.10 18.24 0.02 1897.24 -1.42 1.28   
GNTJ234715.98+005603.01 SDSSJ234715.98+005602.99 356.81660 0.93417 19.73 0.02 19.92 0.11 19.49 0.02 1737.24 -1.57 0.65 QSO 0.45536 0.00014
GNTJ235158.78-105359.13 SDSSJ235158.78-105359.02 357.99492 -10.89976 17.27 0.01 19.31 0.09 18.64 0.01 1761.15 -1.50 0.17 GALAXY 0.17851 0.00004
GNTJ235249.40-000629.46 SDSSJ235249.39-000629.48 358.20581 -0.10818 19.78 0.02 20.19 0.07 18.59 0.02 1925.49 -2.90 0.23 QSO 0.62847 0.00068
GNTJ235255.50+100545.85 SDSSJ235255.50+100545.91 358.23127 10.09607 19.19 0.02 19.98 0.07 19.59 0.02 1897.56 -1.40 0.36   
GNTJ235553.70+274756.19 SDSSJ235553.70+274756.42 358.97375 27.79894 19.24 0.02 20.54 0.17 19.68 0.08 1720.18 -1.80 1.54   
GNTJ235616.33+311322.58 SDSSJ235616.33+311322.50 359.06802 31.22294 16.88 0.01 19.29 0.15 18.47 0.03 1739.51 -1.82 1.15   
GNTJ235634.14+104058.07 SDSSJ235634.15+104058.09 359.14226 10.68280 17.86 0.01 19.90 0.08 19.50 0.05 1897.81 -1.76 1.29   
GNTJ235640.86-111021.80 SDSSJ235640.86-111021.87 359.17026 -11.17272 18.09 0.01 20.40 0.08 19.74 0.09 1577.21 -1.91 0.46   
GNTJ235653.34+004249.47 SDSSJ235653.34+004249.47 359.22224 0.71374 19.24 0.01 20.14 0.07 19.65 0.10 1736.74 -1.57 0.30   
GNTJ235656.25-021806.94 SDSSJ235656.25-021807.04 359.23436 -2.30193 18.99 0.02 20.14 0.13 19.50 0.05 1736.49 -0.86 0.22   
GNTJ235815.04+253241.95 SDSSJ235815.04+253242.00 359.56265 25.54499 18.05 0.01 19.16 0.14 18.53 0.07 1769.91 -1.04 0.83   

